Random Numbers from a Delay Equation

Delay differential equations (DDE) can have "chaotic" solutions that can be used to mimic Brownian motion. Since a Brownian motion is random in its velocity, it is reasonable to think that a random number generator (RNG) might be constructed from such a model. In this preliminary study, we consider one specific example of this and show that it satisfies criteria commonly employed in the testing of random number generators (from TestU01's very stringent "Big Crush" battery of tests). A technique termed digit discarding, commonly used in both this generator and physical RNG's using laser feedback systems, is discussed with regard to the maximal Lyapunov exponent. Also, we benchmark the generator to a contemporary common method: the multiple recursive generator, MRG32k3a. Although our method is about 7 times slower than MRG32k3a, there is in principle no apparent limit on the number of possible values that can be generated from the scheme we present here.

==> lsfdderng.c <==
%auto-ignore
#include <math.h>
#include <stdlib.h>
#include <stdio.h>

double DDERNG (void);
static int counter = 1; 
static int length = 0;
static double Y[2002];/* for digit discarding */
static double X[2002];/* time series solution */
static double intpart,fractpart; /*used for discarding digits*/
static double pi=3.14159265358979323846; 
static double beta=32.1357941; /*parameter beta */
static double histfun=0.8876641; /* history function */
static double step=0.001; /* time step */
static int initializer = 0;
double DDERNG (void)
{
	 double histd=1/step;/* length of history function divided by step size */
	double output;
	int hist= (int)histd;
	int i,j; /* variables used in loops */	
	if (initializer==0)
	{
		for (j=0; (j <= hist)&& (initializer==0) ;j++) /*setting initial function */
		{
			X[j]=histfun;		
		}
		for (j=0;j<100; j++)
		{
			for (i=1; (i <= hist) && (counter==1); i++)
			{
				X[i+hist]=X[i-1+hist]+ step*(-X[i-1+hist]+sin(2*pi*beta*X[i-1]));
			   	X[i-1]=X[i+hist-1];
			}
			X[hist]=X[hist*2];
		}
	initializer+=1;
	}

counter=counter%1000; /* generating 1000 time series values at a time */
double sigma=1/sqrt(12.626773175602770*beta-11.0061285951766001);
double temp;
double intpart;
if (counter==1) /*generating 1000 time series values at a time */
{
	for (i=1; (i <= hist) && (counter==1); i++) /* euler's method with the desired equation */
	{
		X[i+hist]=X[i-1+hist]+ step*(-X[i-1+hist]+sin(2*pi*beta*X[i-1]));
	}
	for (i=1; i < 1001; i++)
	{
		if (i%2==0) // sampling rate
			{
			temp = fabs(erf((X[i])/(sqrt(2)*sigma)));
  			fractpart = modf(temp*100000000, &intpart);
			Y[i-1]=fabs(fractpart);
			}
	}
	for (i=1; (i <= hist) && (counter==1); i++)
	{
	   	X[i-1]=X[i+hist-1];
	}
	X[hist]=X[hist*2];

}
counter+=4;
output=0;
fractpart = modf((Y[counter-4])*100000, &intpart); // first five digits
output+=intpart/100000;
fractpart = modf((Y[counter-2])*100000, &intpart); // last five digits
output+=intpart/10000000000;
return (output);
}
int main (void)
{
	int i;
	for (i=1;i<100;i++)
	printf("%3.10lf \n",DDERNG()); //printing 100 numbers from the LSF-DDE-RNG generator
	//return 0;
}

